SoK: Where's the "up"?! A Comprehensive (bottom-up) Study on the Security of Arm Cortex-M Systems

Arm Cortex-M processors are the most widely used 32-bit microcontrollers among embedded and Internet-of-Things devices. Despite the widespread usage, there has been little effort in summarizing their hardware security features, characterizing the limitations and vulnerabilities of their hardware and software stack, and systematizing the research on securing these systems. The goals and contributions of this paper are multi-fold. First, we analyze the hardware security limitations and issues of Cortex-M systems. Second, we conducted a deep study of the software stack designed for Cortex-M and revealed its limitations, which is accompanied by an empirical analysis of 1,797 real-world firmware. Third, we categorize the reported bugs in Cortex-M software systems. Finally, we systematize the efforts that aim at securing Cortex-M systems and evaluate them in terms of the protections they offer, runtime performance, required hardware features, etc. Based on the insights, we develop a set of recommendations for the research community and MCU software developers.

==> bin/diff.sh <==
#!/bin/bash -x

ROOT=$(git rev-parse --show-toplevel)
TMPD=$(mktemp -d /tmp/latexdiff.XXXXXXXXXX)
HERE=$(realpath --relative-to=$ROOT $(pwd))

mkdir -p $TMPD

OLD_REPO=$TMPD/old

git clone $ROOT $OLD_REPO

cd $OLD_REPO
git checkout $1

NEWD=$ROOT/$HERE
OLDD=$OLD_REPO/$HERE

cd $OLDD
make
latexdiff --flatten main.tex $NEWD/main.tex > diff.tex

make DOC=diff.tex
cp -f diff.pdf $NEWD/diff.pdf

==> pics/js/csranking_list.js <==
// [2023.06.06] From: https://github.com/emeryberger/CSrankings/blob/b04289c86eb8108b3e33893d095b467ff429f269/csrankings.js

this.areaMap = [
  { area: "ai", title: "AI" },
  { area: "aaai", title: "AI" },
  { area: "ijcai", title: "AI" },
  { area: "vision", title: "Vision" },
  { area: "cvpr", title: "Vision" },
  { area: "eccv", title: "Vision" },
  { area: "iccv", title: "Vision" },
  { area: "mlmining", title: "ML" },
  { area: "icml", title: "ML" },
  { area: "kdd", title: "ML" },
  { area: "iclr", title: "ML" },
  { area: "nips", title: "ML" },
  { area: "nlp", title: "NLP" },
  { area: "acl", title: "NLP" },
  { area: "emnlp", title: "NLP" },
  { area: "naacl", title: "NLP" },
  { area: "inforet", title: "Web+IR" },
  { area: "sigir", title: "Web+IR" },
  { area: "www", title: "Web+IR" },
  { area: "arch", title: "Arch" },
  { area: "asplos", title: "Arch" },
  { area: "isca", title: "Arch" },
  { area: "micro", title: "Arch" },
  { area: "hpca", title: "Arch" },
  { area: "comm", title: "Networks" },
  { area: "sigcomm", title: "Networks" },
  { area: "nsdi", title: "Networks" },
  { area: "sec", title: "Security" },
  { area: "ccs", title: "Security" },
  { area: "oakland", title: "Security" },
  { area: "usenixsec", title: "Security" },
  { area: "ndss", title: "Security" },
  { area: "pets", title: "Security" },
  { area: "mod", title: "DB" },
  { area: "sigmod", title: "DB" },
  { area: "vldb", title: "DB" },
  { area: "icde", title: "DB" },
  { area: "pods", title: "DB" },
  { area: "hpc", title: "HPC" },
  { area: "sc", title: "HPC" },
  { area: "hpdc", title: "HPC" },
  { area: "ics", title: "HPC" },
  { area: "mobile", title: "Mobile" },
  { area: "mobicom", title: "Mobile" },
  { area: "mobisys", title: "Mobile" },
  { area: "sensys", title: "Mobile" },
  { area: "metrics", title: "Metrics" },
  { area: "imc", title: "Metrics" },
  { area: "sigmetrics", title: "Metrics" },
  { area: "ops", title: "OS" },
  { area: "sosp", title: "OS" },
  { area: "osdi", title: "OS" },
  { area: "fast", title: "OS" },
  { area: "usenixatc", title: "OS" },
  { area: "eurosys", title: "OS" },
  { area: "pldi", title: "PL" },
  { area: "popl", title: "PL" },
  { area: "icfp", title: "PL" },
  { area: "oopsla", title: "PL" },
  { area: "plan", title: "PL" },
  { area: "soft", title: "SE" },
  { area: "fse", title: "SE" },
  { area: "icse", title: "SE" },
  { area: "ase", title: "SE" },
  { area: "issta", title: "SE" },
  { area: "act", title: "Theory" },
  { area: "focs", title: "Theory" },
  { area: "soda", title: "Theory" },
  { area: "stoc", title: "Theory" },
  { area: "crypt", title: "Crypto" },
  { area: "crypto", title: "Crypto" },
  { area: "eurocrypt", title: "Crypto" },
  { area: "log", title: "Logic" },
  { area: "cav", title: "Logic" },
  { area: "lics", title: "Logic" },
  { area: "graph", title: "Graphics" },
  { area: "siggraph", title: "Graphics" },
  { area: "siggraph-asia", title: "Graphics" },
  { area: "eurographics", title: "Graphics" },
  { area: "chi", title: "HCI" },
  { area: "chiconf", title: "HCI" },
  { area: "ubicomp", title: "HCI" },
  { area: "uist", title: "HCI" },
  { area: "robotics", title: "Robotics" },
  { area: "icra", title: "Robotics" },
  { area: "iros", title: "Robotics" },
  { area: "rss", title: "Robotics" },
  { area: "bio", title: "Comp. Bio" },
  { area: "ismb", title: "Comp. Bio" },
  { area: "recomb", title: "Comp. Bio" },
  { area: "da", title: "EDA" },
  { area: "dac", title: "EDA" },
  { area: "iccad", title: "EDA" },
  { area: "bed", title: "Embedded" },
  { area: "emsoft", title: "Embedded" },
  { area: "rtas", title: "Embedded" },
  { area: "rtss", title: "Embedded" },
  { area: "visualization", title: "Visualization" },
  { area: "vis", title: "Visualization" },
  { area: "vr", title: "Visualization" },
  { area: "ecom", title: "ECom" },
  { area: "ec", title: "ECom" },
  { area: "wine", title: "ECom" },
  { area: "csed", title: "CSEd" },
  { area: "sigcse", title: "CSEd" }
];

==> pics/js/cve_severity_distribution.js <==
// prettier-ignore
const scores = ['0-1', '1-2', '2-3', '3-4', '4-5', '5-6', '6-7', '7-8', '8-9', '9-10'];
const severities = ['Low', 'Medium', 'High', 'Critical'];
// prettier-ignore
const bug_types = ['Cortex-M Related Bugs', 'All Bugs'];
const corlor_4 = ['#54B345', '#FAE138', '#F8AC8C', '#C82423'];

// prettier-ignore
const data = [[0, 0, 0], [0, 1, 0], [0, 2, 0], [0, 3, 1.14], [0, 4, 5.13], [0, 5, 14.53], [0, 6, 13.96], [0, 7, 29.34], [0, 8, 11.97], [0, 9, 23.93],
              [1, 0, 0.09], [1, 1, 0.01], [1, 2, 0.23], [1, 3, 0.78], [1, 4, 6.79], [1, 5, 15.72], [1, 6, 16.56], [1, 7, 27.14], [1, 8, 12.93], [1, 9, 19.75]];
const title = [];
const singleAxis = [];
const series = [];
bug_types.forEach(function (score, idx) {
  title.push({
    textBaseline: 'middle',
    top: ((idx + 0.55) * 100) / 2 + '%',
    left: 220,
    text: idx % 2 == 0 ? score.replace(' ', '\n\n') : score,
    textAlign: 'right',
    textStyle: {
      fontFamily: 'Times',
      fontSize: 24,
      color: 'black',
      fontWeight: 'light'
    }
  });
  singleAxis.push({
    left: 250,
    type: 'category',
    boundaryGap: false,
    data: scores,
    // top: (idx * 90) / 2 + 1 + '%',
    top: ((idx + 0.25) * 100) / 2 + '%',
    height: 100 / 2 - 10 + '%',
    axisLabel: {
      interval: 0,
      // margin: 10,
      textStyle: {
        fontFamily: 'Times',
        fontSize: 24,
        color: 'black'
      }
    }
  });
  series.push({
    singleAxisIndex: idx,
    coordinateSystem: 'singleAxis',
    type: 'scatter',
    data: [],
    symbolSize: function (dataItem) {
      return dataItem[1] * 1.89;
    },
    itemStyle: {
      opacity: 0.9,
      color: function (params) {
        // params.dataIndex is the index of the current data point in the data array
        // params.data[0] is the x-axis value of the current data point
        if (params.data[0] >= 9) {
          // critical
          return '#C82423';
        } else if (params.data[0] >= 7) {
          // high
          return '#F8AC8C';
        } else if (params.data[0] >= 4) {
          // medium
          return '#FAE138';
        } else {
          // low
          return '#54B345'; // default color
        }
      }
    },
    label: {
      show: true,
      position: idx % 2 == 0 ? 'top' : 'bottom',
      formatter: function (params) {
        return params.data[1] + '%';
      },
      fontFamily: 'Times',
      fontSize: 20,
      color: 'black'
      // fontStyle: 'italic',
      // fontWeight: 'bold'
    }
  });
});

// push percentages for different scores
data.forEach(function (dataItem) {
  series[dataItem[0]].data.push([dataItem[1], dataItem[2]]);
});

// push dummy series to show legend values
severities.forEach(function (severity, idx) {
  series.push({
    name: severity,
    coordinateSystem: 'singleAxis',
    type: 'scatter',
    itemStyle: {
      color: corlor_4[idx]
    },
    data: []
  });
});

option = {
  legend: {
    data: severities,
    textStyle: {
      fontFamily: 'Times',
      fontSize: 24,
      color: 'black'
    },
    right: 200
  },
  textStyle: {
    fontFamily: 'Times',
    fontSize: 24
  },
  // tooltip: {
  //   position: 'top'
  // },
  // grid: {
  //   left: 10,
  //   bottom: '10%',
  //   top: 50,
  //   right: 40,
  //   containLabel: false
  // },
  title: title,
  singleAxis: singleAxis,
  series: series
};

myChart.resize({
  width: 900,
  height: 270
});


==> pics/js/overview_sanky.js <==
var option;

option = {
  aria: {
    enabled: true,
    decal: {
      show: true,
      decal: {
        // color: '#C82423',
        dashArrayX: [1, 0],
        dashArrayY: [2, 5],
        symbolSize: 1,
        rotation: Math.PI / 1.5
      }
    }
  },
  itemStyle: {
    decal: {
      // color: '#C82423',
      dashArrayX: [1, 0],
      dashArrayY: [2, 5],
      symbolSize: 1,
      rotation: Math.PI / 1.5
    }
  },
  legend: {
    data: [
      'Hardware Limitations (\u00A73.1)',
      'Hardware Issues (\u00A73.2)',
      'Software Architectural Issues (\u00A74.2)',
      'Software Implementation Issues (\u00A75)',
      'Security Research (\u00A76)'
    ],
    left: '5%',
    bottom: '5%',
    orient: 'vertical',
    itemWidth: 20,
    itemHeight: 30,
    itemGap: 15,
    icon: 'rect',
    textStyle: {
      color: 'black',
      fontSize: 28,
      fontFamily: 'times'
    }
  },
  series: [
    {
      name: 'Hardware Limitations (\u00A73.1)',
      color: '#c82423',
      type: 'sankey',
      layout: 'none',
      layoutIterations: 0,
      nodeGap: 15,
      right: '27%',
      emphasis: {
        focus: 'adjacency'
      },
      label: {
        fontSize: 28,
        fontFamily: 'times',
        // fontStyle: 'bold',
        // fontWeight: 'bold',
        // textBorderWidth: 1,
        textBorderColor: '#000000'
        // textBorderType: 'solid'
      },
      levels: [
        {
          depth: 0,
          itemStyle: {
            color: '#c82423'
          },
          lineStyle: {
            color: 'gradient',
            opacity: 0.4
          }
        },
        {
          depth: 1,
          itemStyle: {
            color: '#54B345'
          },
          label: {
            position: 'right'
          },
          lineStyle: {
            color: 'gradient',
            opacity: 0.4
          }
        },
        {
          depth: 2,
          itemStyle: {
            color: '#f8ac8c'
          },
          lineStyle: {
            color: 'gradient',
            opacity: 0.4
          }
        }
      ],
      lineStyle: {
        color: 'gradient',
        curveness: 0.5
      },
      nodes: [
        {
          //   id: 'L01. No memory virtualization',
          name: 'L01. No memory virtualization',
          value: 1,
          depth: 0
        },
        {
          // id: 'L02',
          name: 'L02. No IOMMU',
          value: 1,
          depth: 0
        },
        {
          //   id: 'L03',
          name: 'L03. A small number of MPU ...',
          value: 1,
          depth: 0
        },

        {
          //   id: 'L04',
          name: 'L04. A small number of secure ...',
          value: 1,
          depth: 0
        },
        {
          //   id: 'L05',
          name: 'L05. No intrinsic encryption to ...',
          value: 1,
          depth: 0
        },
        {
          //   id: 'L06',
          name: 'L06. Lack of intrinsic support for ...',
          itemStyle: { color: '#c82423' },
          value: 1,
          depth: 0
        },
        {
          //   id: 'L07',
          name: 'L07. Lack of hardware-based RA ...',
          itemStyle: { color: '#c82423' },
          value: 1,
          depth: 0
        },

        {
          //   id: 'D01',
          name: 'D01. Mitigating micro. attacks',
          value: 1,
          depth: 1
        },

        {
          //   id: 'D01',
          name: 'D02. Secure cross-state ...',
          value: 1,
          depth: 1
        },

        {
          //   id: 'D01',
          name: 'D03. Privilege separation',
          value: 1,
          depth: 1
        },
        {
          //   id: 'D02',
          name: 'D04. Compartmentalization',
          value: 1,
          depth: 1
        },
        // {
        // //   id: 'D03',
        //   name: 'D04. Compartmentalization',
        //   value: 3,
        //   depth: 1
        // },
        // {
        // //   id: 'D04',
        //   name: 'D04. Compartmentalization',
        //   value: 2,
        //   depth: 1
        // },

        {
          //   id: 'D05',
          name: 'D05. Virtualization',
          value: 1,
          depth: 1
        },
        // {
        // //   id: 'D06',
        //   name: 'D05. Virtualization',
        //   value: 2,
        //   depth: 1
        // },
        {
          //   id: 'D07',
          name: 'D06. Multi-world systems',
          value: 1,
          depth: 1
        },
        // {
        // //   id: 'D08',
        //   name: 'D06. Multi-world systems',
        //   value: 2,
        //   depth: 1
        // },
        // {
        // //   id: 'D09',
        //   name: 'D07. Secure cross-state communication',
        //   value: 1,
        //   depth: 1
        // },

        {
          //   id: 'D10',
          name: 'D07. Stack and return address integrity',
          value: 1,
          depth: 1
        },
        {
          //   id: 'D11',
          name: 'D08. Forward-edge CFI',
          value: 1,
          depth: 1
        },
        {
          //   id: 'D12',
          name: 'D09. Compiler-based software diversity',
          value: 1,
          depth: 1
        },
        {
          //   id: 'D13',
          name: 'D10. ASLR',
          value: 1,
          depth: 1
        },
        // {
        // //   id: 'D14',
        //   name: 'D08. ROP gadhet removal',
        //   depth: 1
        // },
        {
          //   id: 'D15',
          name: 'D11. Formal verification',
          value: 1,
          depth: 1
        },
        {
          //   id: 'D16',
          name: 'D12. Software-based XOM',
          value: 1,
          depth: 1
        },
        {
          //   id: 'D15',
          name: 'D13. Secure multiprogramming with ...',
          value: 1,
          depth: 1
        },

        {
          //   id: 'D17',
          name: 'D14. Software-based control-flow ...',
          value: 1,
          depth: 1
        },

        {
          //   id: 'D18 - D19',
          name: 'D15 - D16. Firmware update',
          value: 1,
          depth: 1
        },

        {
          //   id: 'D20 - D23',
          name: 'D17 - D20. Vulnerability discovery',
          value: 1,
          depth: 1
        },
        // {
        // //   id: 'No top venue papers',
        //   name: 'No top venue papers',
        //   itemStyle: {color: '#999999'},
        //   value: 1,
        //   depth: 1
        // }

        {
          //   id: 'I01',
          name: 'I01. ... micro. side-channels',
          value: 1,
          itemStyle: { color: '#ff8884' },
          depth: 2
        },
        {
          //   id: 'I01',
          name: 'I02. Vulnerable to fault injections',
          value: 1,
          itemStyle: { color: '#ff8884' },
          depth: 2
        },

        {
          //   id: 'I03',
          name: 'I03. ... inter-processor debugging',
          itemStyle: { color: '#ff8884' },
          value: 1,
          depth: 2
        },
        {
          //   id: 'I01',
          name: 'I04. Fast state switch mechanism ...',
          value: 1,
          itemStyle: { color: '#ff8884' },
          depth: 2
        },
        {
          //   id: 'I02',
          name: 'I05. ... due to state switches',
          value: 1,
          itemStyle: { color: '#ff8884' },
          depth: 2
        },

        {
          //   id: 'I04',
          name: 'I06. ... vendor-specific HW features',
          itemStyle: { color: '#ff8884' },
          value: 1,
          depth: 2
        },

        {
          //   id: 'I05',
          name: 'I07. Bypassable vendor-specific ...',
          itemStyle: { color: '#ff8884' },
          value: 1,
          depth: 2
        },

        {
          //   id: 'I06',
          name: 'I08. No or weak privilege separation',
          // itemStyle: {color: '#ff8884'},
          value: 1,
          depth: 2
        },
        {
          //   id: 'I07',
          name: 'I09. SVC repurposing',
          // itemStyle: {color: '#ff8884'},
          value: 1,
          depth: 2
        },

        {
          //   id: 'I08',
          name: 'I10. No or weak stack separation',
          value: 1,
          depth: 2
        },
        {
          //   id: 'I09',
          name: 'I11. Secure state exception stack ...',
          value: 1,
          depth: 2
        },
        {
          //   id: 'I10',
          name: 'I12. No or weak memory access ...',
          value: 1,
          depth: 2
        },
        // {
        // //   id: 'I11',
        //   name: 'I11. Missing readback protection',
        //   value: 2,
        //   depth: 2
        // },
        // {
        //   //   id: 'I12',
        //     name: 'I12. No or weak guards between ...',
        //     depth: 2
        //   },
        {
          //   id: 'I13',
          name: 'I13. No or weak stack canary',
          value: 1,
          depth: 2
        },

        {
          //   id: 'I14',
          name: 'I14. Missing barrier instructions',
          value: 1,
          depth: 2
        },

        {
          //   id: 'I15 - I22',
          name: 'I15 - I22. Validation/Functional bugs',
          value: 1,
          itemStyle: { color: '#ffbe7a' },
          depth: 2
        },
        // {
        //   //   id: 'I15 - I22',
        //     name: 'I20 - I22. Functional bugs',
        //     value: 1,
        //     itemStyle: {color: '#ffbe7a'},
        //     depth: 2
        // },

        {
          //   id: 'I23',
          name: 'I23. Software side-channels',
          itemStyle: { color: '#ffbe7a' },
          value: 1,
          depth: 2
        }
      ],
      links: [
        {
          source: 'L01. No memory virtualization',
          target: 'D05. Virtualization',
          value: 1
        },
        // {source: 'L01. No memory virtualization', target: 'I10. No or weak stack separation', value: 1},
        // {source: 'L01. No memory virtualization', target: 'I12. No or weak memory access ...', value: 0.8},
        // {source: 'L01. No memory virtualization', target: 'I12. No or weak guards between ...', value: 2},
        // {source: 'L01. No memory virtualization', target: 'I13. No or weak stack canary', value: 0.25},
        { source: 'L02. No IOMMU', target: 'D05. Virtualization', value: 1 },

        {
          source: 'L03. A small number of MPU ...',
          target: 'D03. Privilege separation',
          value: 1
        },
        {
          source: 'L03. A small number of MPU ...',
          target: 'D04. Compartmentalization',
          value: 1
        },
        // {source: 'L03. A small number of MPU ...', target: 'I10. No or weak stack separation', value: 1},
        // {source: 'L03. A small number of MPU ...', target: 'I12. No or weak memory access ...', value: 0.85},
        // {source: 'L03. A small number of MPU ...', target: 'I12. No or weak guards between ...', value: 3},
        // {source: 'L04. A small number of secure ...', target: 'I05. ... due to state switches', value: 1},
        {
          source: 'L04. A small number of secure ...',
          target: 'D05. Virtualization',
          value: 1
        },
        {
          source: 'L05. No intrinsic encryption to ...',
          target: 'D02. Secure cross-state ...',
          value: 3
        },
        // {source: 'L05. No intrinsic encryption to ...', target: 'I12. No or weak memory access ...', value: 0.85},

        {
          source: 'L06. Lack of intrinsic support for ...',
          target: 'D06. Multi-world systems',
          value: 1.5
        },
        // {source: 'L06. Lack of intrinsic support for ...', target: 'I10. No or weak stack separation', value: 1},
        // {source: 'L06. Lack of intrinsic support for ...', target: 'I12. No or weak memory access ...', value: 1},

        {
          source: 'L07. Lack of hardware-based RA ...',
          target: 'D14. Software-based control-flow ...',
          value: 1
        },

        {
          target: 'I01. ... micro. side-channels',
          source: 'D01. Mitigating micro. attacks',
          value: 1
        },
        {
          target: 'I02. Vulnerable to fault injections',
          source: 'D01. Mitigating micro. attacks',
          value: 1
        },
        {
          target: 'I03. ... inter-processor debugging',
          source: 'D02. Secure cross-state ...',
          value: 1
        },
        // {target: 'I03. ... inter-processor debugging', source: 'D03. Privilege separation', value: 0.5},

        {
          target: 'I04. Fast state switch mechanism ...',
          source: 'D02. Secure cross-state ...',
          value: 1
        },

        {
          target: 'I05. ... due to state switches',
          source: 'D02. Secure cross-state ...',
          value: 1
        },
        // {target: 'I05. ... due to state switches', source: 'D05. Virtualization', value: 0.5},
        // {target: 'I05. ... due to state switches', source: 'D06. Multi-world systems', value: 1},
        // {target: 'I05. ... due to state switches', source: 'D07. Secure cross-state communication', value: 1},

        // {target: 'I06. ... vendor-specific HW features', source: 'No top venue papers', value: 1},

        // {target: 'I07. Bypassable vendor-specific ...', source: 'D12. Software-based XOM', value: 1},

        {
          target: 'I08. No or weak privilege separation',
          source: 'D03. Privilege separation',
          value: 1
        },
        // {target: 'I08. No or weak privilege separation', source: 'D04. Compartmentalization', value: 0.75},
        {
          target: 'I08. No or weak privilege separation',
          source: 'D05. Virtualization',
          value: 1
        },
        {
          target: 'I08. No or weak privilege separation',
          source: 'D06. Multi-world systems',
          value: 0.5
        },

        // {target: 'I09. SVC repurposing', source: 'D03. Privilege separation', value: 1},
        // {target: 'I09. SVC repurposing', source: 'D04. Compartmentalization', value: 0.25},
        // {target: 'I09. SVC repurposing', source: 'D05. Virtualization', value: 0.25},
        // {target: 'I09. SVC repurposing', source: 'D06. Multi-world systems', value: 0.25},

        // {target: 'I10. No or weak stack separation', source: 'D03. Privilege separation', value: 0.66},
        {
          target: 'I10. No or weak stack separation',
          source: 'D04. Compartmentalization',
          value: 0.5
        },
        {
          target: 'I10. No or weak stack separation',
          source: 'D05. Virtualization',
          value: 1
        },
        {
          target: 'I10. No or weak stack separation',
          source: 'D06. Multi-world systems',
          value: 0.5
        },
        {
          target: 'I10. No or weak stack separation',
          source: 'D07. Stack and return address integrity',
          value: 0.5
        },
        // {target: 'I10. No or weak stack separation', source: 'D10. ASLR', value: 1},
        // {target: 'I10. No or weak stack separation', source: 'D12. Software-based XOM', value: 1},
        {
          target: 'I11. Secure state exception stack ...',
          source: 'D07. Stack and return address integrity',
          value: 1
        },

        {
          target: 'I12. No or weak memory access ...',
          source: 'D04. Compartmentalization',
          value: 0.5
        },
        {
          target: 'I12. No or weak memory access ...',
          source: 'D05. Virtualization',
          value: 1
        },
        {
          target: 'I12. No or weak memory access ...',
          source: 'D06. Multi-world systems',
          value: 0.5
        },
        // {target: 'I12. No or weak memory access ...', source: 'D07. Stack and return address integrity', value: 0.6},
        // {target: 'I12. No or weak memory access ...', source: 'D08. Forward-edge CFI', value: 0.6},
        {
          target: 'I12. No or weak memory access ...',
          source: 'D11. Formal verification',
          value: 1
        },
        {
          target: 'I12. No or weak memory access ...',
          source: 'D12. Software-based XOM',
          value: 1
        },
        // {target: 'I11. Missing readback protection', source: 'No top venue papers', value: 1},
        {
          target: 'I13. No or weak stack canary',
          source: 'D07. Stack and return address integrity',
          value: 1
        },
        // {target: 'I12. No or weak guards between ...', source: 'D04. Compartmentalization', value: 1},
        // {target: 'I12. No or weak guards between ...', source: 'D04. Compartmentalization', value: 1},
        // {target: 'I12. No or weak guards between ...', source: 'D04. Compartmentalization', value: 1},
        // {target: 'I12. No or weak guards between ...', source: 'D05. Virtualization', value: 1},
        // {target: 'I12. No or weak guards between ...', source: 'D07. Stack and return address integrity', value: 1},

        // {target: 'I14. Missing barrier instructions', source: 'No top venue papers', value: 1},

        // {target: 'I15 - I22. Validation/Functional bugs', source: 'D07. Stack and return address integrity', value: 1},
        // {target: 'I15 - I22. Validation/Functional bugs', source: 'D08. Forward-edge CFI', value: 1},
        // {target: 'I15 - I22. Validation/Functional bugs', source: 'D09. Compiler-based software diversity', value: 1},
        // {target: 'I15 - I22. Validation/Functional bugs', source: 'D10. ASLR', value: 1,
        // {target: 'I15 - I22. Validation/Functional bugs', source: 'D12. Software-based XOM', value: 1},
        {
          target: 'I15 - I22. Validation/Functional bugs',
          source: 'D13. Secure multiprogramming with ...',
          value: 1
        },
        {
          target: 'I15 - I22. Validation/Functional bugs',
          source: 'D14. Software-based control-flow ...',
          value: 1
        }
        // {target: 'I15 - I22. Validation/Functional bugs', source: 'D15 - D16. Firmware update', value: 1},
        // {target: 'I15 - I22. Validation/Functional bugs', source: 'D17 - D20. Vulnerability discovery', value: 1},

        // {target: 'I23. Software side-channels', source: 'No top venue papers', value: 1},
      ]
    },
    {
      name: 'Hardware Issues (\u00A73.2)',
      color: '#ff8884',
      type: 'sankey',
      data: [],
      links: []
    },
    {
      name: 'Software Architectural Issues (\u00A74.2)',
      color: '#f8ac8c',
      type: 'sankey',
      data: [],
      links: []
    },
    {
      name: 'Software Implementation Issues (\u00A75)',
      color: '#ffbe7a',
      type: 'sankey',
      data: [],
      links: []
    },
    {
      name: 'Security Research (\u00A76)',
      color: '#54B345',
      type: 'sankey',
      data: [],
      links: []
    }
  ]
};

// myChart.resize({
//   // width: 1760,
//   height: 800
// });


==> pics/js/sok_trend.js <==
const trend = (function () {
  let res = [];
  let len = 0;
  while (len++ < 10) {
    res.push(Math.round(Math.pow(len, 3.2) + 60));
  }
  return res;
})();

const years = [2014, 2015, 2016, 2017, 2018, 2019, 2020, 2021, 2022, '2023*'];
const paperTotal =  [1, '', '', 3, 7, 2, 10, 4, 16, '19*'];
var paperTop =      [1, 0, 0, 2,   4, 2, 4, 3, 8, 15];
var paperOther =    [0, 0, 0, 1,   3, 0, 6, 1, 8, 4];

const cveTotal =  ['',  '', '', 12, 32, 44, 80, 86, 46, '51*'];
var critical =    [0,   0,   0,  4,  5, 10, 16, 19, 17,  13];
var high =        [0,   0,   0,  6, 13, 17, 35, 29, 20,  24];
var medium =      [0,   0,   0,  2, 14, 17, 28, 36,  9,  13];
var low =         [0,   0,   0,  0,  0,  0,  1,  2,  0,   1];

option = {
  tooltip: {
    trigger: 'axis',
    axisPointer: {
      type: 'shadow'
    }
  },
  textStyle: {
    fontSize: 22,
    fontFamily: 'Times New Roman',
  },
  legend: [
    {
      // 'Top papers', 'Other Papers', 'Critical', "High", "Medium", 'High', 'Low'
      data: [
        {
          name: 'cves'
        },
        'Critical',
        'High',
        'Medium',
        'Low'
      ],
      left: '30%',
      top: '20%',
      orient: 'vertical',
      textStyle: {
        color: 'black',
        fontSize: 26
      },
      icon: 'rect',
      itemWidth: 35,
      itemHeight: 23
    },
    {
      data: [
        {
          name: 'papers'
        },
        'Top Venues',
        'Other Venues'
      ],
      left: '8%',
      top: '20%',
      // bottom: 20,
      orient: 'vertical',
      textStyle: {
        color: 'black',
        fontSize: 26
      },
      icon: 'rect',
      itemWidth: 22,
      itemHeight: 20
    }
  ],
  grid: {
    left: '3%',
    right: '3%',
    bottom: '3%',
    containLabel: true,
    show: true,
    borderWidth: 1,
    borderColor: 'black'
  },
  xAxis: [
    {
      type: 'category',
      data: years,
      axisLabel: {
        interval: 0,
        color: 'rgba(0,0,0,1)',
        fontSize: 25
      }
    }
  ],
  yAxis: [
    {
      name: 'Number  of  Papers',
      nameLocation: 'middle',
      nameGap: '30',
      nameRotate: '90',
      max: 21,
      nameTextStyle: {
        color: 'rgba(0,0,0,1)',
        fontSize: 28
        // fontWeight: 'bold'
      },
      axisLabel: {
        color: 'rgba(0,0,0,1)',
        fontSize: 25
      },
      axisLine: {
        // show: true
      },
      axisTick: {
        show: true,
        inside: true
      },
      splitLine: {
        show: false
      },
      type: 'value'
    },
    {
      name: 'Number  of  CVEs',
      nameLocation: 'middle',
      nameGap: '40',
      nameRotate: '270',
      nameTextStyle: {
        color: 'rgba(0,0,0,1)',
        fontSize: 28
        // fontWeight: 'bold'
      },
      axisLabel: {
        color: 'rgba(0,0,0,1)',
        fontSize: 25
      },
      axisLine: {
        // show: true
      },
      axisTick: {
        show: true,
        inside: true
      },
      splitLine: {
        show: false
      },
      type: 'value'
    },
    {
      name: 'trendLine',
      type: 'value',
      show: false
    }
  ],
  series: [
    {
      name: 'Top Venues',
      type: 'bar',
      stack: 'papers',
      label: {
        show: false
      },
      barWidth: 22,
      itemStyle: {
        color: '#2878B5',
        borderColor: 'black',
        borderWidth: 1
      },
      emphasis: {
        focus: 'series'
      },
      data: paperTop
    },
    {
      name: 'Other Venues',
      type: 'bar',
      stack: 'papers',
      // barWidth: 20,
      label: {
        normal: {
          show: true,
          position: 'top',
          distance: -2,
          formatter: (params) => {
            return paperTotal[params.dataIndex];
          }
        }
      },
      itemStyle: {
        color: '#9AC9DB',
        borderColor: 'black',
        borderWidth: 1
      },
      emphasis: {
        focus: 'series'
      },
      data: paperOther
    },
    {
      name: 'Critical',
      type: 'bar',
      // barWidth: 15,
      stack: 'cves',
      barWidth: 35,
      itemStyle: {
        color: '#C82423',
        borderColor: 'black',
        borderWidth: 1,
        decal: {
          // color: '#C82423',
          dashArrayX: [1, 0],
          dashArrayY: [2, 5],
          symbolSize: 1,
          rotation: Math.PI / 1.5
        }
      },
      yAxisIndex: 1,
      emphasis: {
        focus: 'series'
      },
      data: critical
    },
    {
      name: 'High',
      type: 'bar',
      stack: 'cves',
      // barWidth: 0,
      itemStyle: {
        color: '#F8AC8C',
        borderColor: 'black',
        borderWidth: 1,
        decal: {
          // color: '#F8AC8C',
          symbol:
            'path://M 11.00,6.00           C 11.00,3.24 13.24,1.00 16.00,1.00             18.76,1.00 21.00,3.24 21.00,6.00             21.00,8.76 18.76,11.00 16.00,11.00             16.00,11.00 21.00,16.00 21.00,16.00             21.00,16.00 21.00,31.00 21.00,31.00M 40.00,0.00           C 40.00,0.00 40.00,40.00 40.00,40.00             40.00,40.00 0.00,40.00 0.00,40.00             0.00,40.00 0.00,0.00 0.00,0.00             0.00,0.00 40.00,0.00 40.00,0.00 Z',
          dashArrayX: [
            [8, 8],
            [0, 8, 8, 0]
          ],
          dashArrayY: [6, 0],
          symbolSize: 0.8
        }
      },
      yAxisIndex: 1,
      emphasis: {
        focus: 'series'
      },
      data: high
    },
    {
      name: 'Medium',
      type: 'bar',
      stack: 'cves',
      // barWidth: 20,
      itemStyle: {
        color: '#F7F78B',
        borderColor: 'black',
        borderWidth: 1,
        decal: {
          // color: '#2878B5',
          dashArrayX: [1, 0],
          dashArrayY: [2, 5],
          symbolSize: 1,
          rotation: Math.PI / 6
        }
      },
      yAxisIndex: 1,
      emphasis: {
        focus: 'series'
      },
      data: medium,
      markPoint: {
        tooltip: { show: false },
        label: {
          show: true,
          formatter: '{b}',
          color: 'black',
          fontSize: 26
        },
        data: [
          {
            name: 'Vulnerabilty Severity',
            value: '-',
            symbol: 'papers',
            itemStyle: { color: 'transparent' },
            x: '42%',
            y: '17.5%'
          }
        ]
      }
    },
    {
      name: 'Low',
      type: 'bar',
      stack: 'cves',
      // barWidth: 20,
      label: {
        normal: {
          show: true,
          position: 'top',
          distance: -2,
          formatter: (params) => {
            return cveTotal[params.dataIndex];
          }
        }
      },
      itemStyle: {
        color: '#54B345',
        borderColor: 'black',
        borderWidth: 1,
        decal: {
          // color: '#9DF78B',
          dashArrayX: [
            [1, 0],
            [1, 6]
          ],
          dashArrayY: [1, 0, 6, 0],
          rotation: Math.PI / 4
        }
      },
      yAxisIndex: 1,
      data: low,
      emphasis: {
        focus: 'series'
      },
      markPoint: {
        tooltip: { show: false },
        label: {
          show: true,
          formatter: '{b}',
          color: 'black',
          fontSize: 26
        },
        data: [
          {
            name: 'Publications',
            value: '-',
            symbol: 'papers',
            itemStyle: { color: 'transparent' },
            x: '15.2%',
            y: '17.5%'
          }
        ]
      }
    },
    {
      name: 'trendLine',
      type: 'line',
      smooth: true,
      lineStyle: {
        width: 3
      },
      color: '#ff8884',
      showSymbol: false,
      yAxisIndex: 2,
      data: trend
    }
  ],
  aria: {
    enabled: true,
    decal: {
      show: false
    }
  }
};

myChart.resize({
  width: 900,
  height: 450
});
